Holographic correlators with non-supersymmetric multi-particle states

We consider heavy-heavy-light-light (HHLL) holographic correlators in which the heavy states are coherent superpositions of $n$-particle operators. In the limit of large $n$ and large central charge, $c$, with $n/c$ held fixed, these HHLL correlators are described by a classical supergravity computation. When the multi-particle operators are half-BPS, it has been shown that the $n/c\to 0$ limit of the HHLL correlator encodes the tree-level connected contribution to the 4-point function with the heavy operators replaced by two $n$-particle operators with finite $n$. We provide evidence that this relation continues to hold when the multi-particle operators are non-supersymmetric. Although our checks are carried out in the AdS$_3$/CFT$_2$ setting, we expect that our conjecture extends to more general holographic dualities.

==> AncillaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    100889,       2757]
NotebookOptionsPosition[     98945,       2719]
NotebookOutlinePosition[     99360,       2736]
CellTagsIndexPosition[     99317,       2733]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Holographic correlators with non-supersymmetric multi-particle states\
\>", "Title",
 CellChangeTimes->{{3.996831510213863*^9, 3.996831547448039*^9}, 
   3.998477026970984*^9, 
   3.9984770594403973`*^9},ExpressionUUID->"74299803-e5a2-4068-8ea0-\
a606336f157e"],

Cell[CellGroupData[{

Cell["Definitions ", "Section",
 CellChangeTimes->{{3.996831328704382*^9, 3.99683135112313*^9}, 
   3.998476978281568*^9, {3.9986201754129543`*^9, 
   3.998620194046647*^9}},ExpressionUUID->"0b7649a1-1e08-49b2-a32c-\
0413bbeddf88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P2", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z", ",", "zb"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"z", " ", "zb"}], "]"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "z"}], "]"}], "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "zb"}], "]"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"z", " ", "zb"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", "z"}], "]"}], "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", "zb"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyLog", "[", 
             RowBox[{"4", ",", "z"}], "]"}], "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"4", ",", "zb"}], "]"}]}], ")"}]}]}]}], "]"}]}], ",", 
     RowBox[{"P1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z", ",", "zb"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"z", " ", "zb"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "z"}], "]"}], "-", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "zb"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "z"}], "]"}], "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "zb"}], "]"}]}], ")"}]}]}]}], "]"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.996826742822556*^9, 3.9968268514327106`*^9}, {
   3.996826931758402*^9, 3.996826931889645*^9}, {3.996827528092517*^9, 
   3.99682754993746*^9}, 3.998476999702718*^9, {3.998620197187908*^9, 
   3.998620197961754*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ac14616a-2914-4ef1-ad68-0e0563642120"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R1", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"P2", "[", 
      RowBox[{"z", ",", "zb"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R2", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", 
        RowBox[{
         SubscriptBox["\[PartialD]", "z"], 
         RowBox[{"P2", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}]}], "-", 
       RowBox[{"zb", " ", 
        RowBox[{
         SubscriptBox["\[PartialD]", "zb"], 
         RowBox[{"P2", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}]}]}], ")"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R3", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"P1", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], 
     RowBox[{"Log", "[", 
      RowBox[{"z", " ", "zb"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R4", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"z", " ", "zb"}], "]"}], "^", "2"}]}], " ", "+", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R5", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"z", " ", "zb"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}]}], "]"}]}], " ", "+", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R6", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"P1", "[", 
      RowBox[{"z", ",", "zb"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"R7", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"z", " ", "zb"}], "]"}]}], "+", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"R8", "[", 
      RowBox[{"z", ",", "zb"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"R9", "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "/.", "\[VeryThinSpace]", "sub"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"corr", "=", 
   RowBox[{
    SubscriptBox["\[PartialD]", "zb"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "z"], "%"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.996827559444071*^9, 3.996827785392267*^9}, {
   3.9968278337035646`*^9, 3.996827848223256*^9}, {3.996829444845912*^9, 
   3.996829445513537*^9}, {3.996831283760597*^9, 3.996831289773817*^9}, {
   3.996831668695979*^9, 3.9968316790632563`*^9}, {3.998478747019137*^9, 
   3.9984787518596983`*^9}, {3.998478797180501*^9, 3.9984788933291063`*^9}, {
   3.998478960534849*^9, 3.9984789647748404`*^9}, 3.99862019929176*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"6b84d193-1163-462a-852b-4fcfc07ec3aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rational coefficients for (3.28)", "Section",
 CellChangeTimes->{{3.9984772542454357`*^9, 3.99847733280256*^9}, {
   3.998477364603456*^9, 3.998477376708544*^9}, {3.99847745482094*^9, 
   3.9984774783690977`*^9}, {3.99847906425733*^9, 3.99847907079458*^9}, 
   3.998620090713707*^9, {3.998620164592524*^9, 
   3.998620166475918*^9}},ExpressionUUID->"db5ad184-0c0e-42f7-80d1-\
ca1d1caabd2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "z", " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "5"], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["z", "4"], " ", "zb"}], "+", 
        RowBox[{"614", " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"614", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox["zb", "3"]}], "+", 
        RowBox[{"105", " ", "z", " ", 
         SuperscriptBox["zb", "4"]}], "+", 
        SuperscriptBox["zb", "5"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "7"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.9986202356929502`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"f6c18168-5c15-44c6-b03f-2aeae32f2ead"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R2", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"8", " ", "z", " ", "zb", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "4"], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["z", "3"], " ", "zb"}], "+", 
       RowBox[{"102", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "2"]}], "+", 
       RowBox[{"38", " ", "z", " ", 
        SuperscriptBox["zb", "3"]}], "+", 
       SuperscriptBox["zb", "4"]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "-", "zb"}], ")"}], "6"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.998620234783547*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"61bcc00d-9cbe-46a2-8d3f-ba48d2507263"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R3", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "7"]]}], "2", " ", "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "zb"}], ")"}], " ", 
       SuperscriptBox["zb", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"8", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "106"}], "+", 
         RowBox[{"25", " ", "zb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "93"}], "+", 
         RowBox[{"20", " ", "zb"}], "+", 
         RowBox[{"29", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "29"}], "-", 
         RowBox[{"20", " ", "zb"}], "+", 
         RowBox[{"93", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"25", " ", "zb"}], "+", 
         RowBox[{"106", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.998620233736988*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"b155d17e-a444-4da0-8923-f6b30323bc48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", "-", 
         RowBox[{"13", " ", "zb"}]}], ")"}], " ", 
       SuperscriptBox["zb", "4"]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"212", "-", 
         RowBox[{"215", " ", "zb"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"58", " ", "zb"}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"186", "-", 
         RowBox[{"159", " ", "zb"}], "-", 
         RowBox[{"34", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"58", "-", 
         RowBox[{"55", " ", "zb"}], "-", 
         RowBox[{"132", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"61", " ", "zb"}], "-", 
         RowBox[{"324", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"372", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.998620232509144*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"2ff01a2b-c13d-4e31-b15a-5285986dae65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R5", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "6"]], 
     RowBox[{"2", " ", "z", " ", "zb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["zb", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "+", 
           RowBox[{"5", " ", "zb"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"32", " ", "zb"}]}], ")"}]}], "+", 
        RowBox[{"132", " ", 
         SuperscriptBox["z", "2"], " ", "zb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["zb", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox["zb", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "93"}], "+", 
           RowBox[{"25", " ", "zb"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"25", " ", "zb"}], "+", 
           RowBox[{"93", " ", 
            SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.9986202312886057`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"9b6629fa-a7b8-462d-acad-6af5a54f9c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R6", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "7"]}]]}], "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"345", "-", 
         RowBox[{"200", " ", "zb"}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"78", "-", 
         RowBox[{"200", " ", "zb"}], "+", 
         RowBox[{"345", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"444", "-", 
         RowBox[{"3772", " ", "zb"}], "+", 
         RowBox[{"6063", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"164", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "164"}], "+", 
         RowBox[{"6063", " ", "zb"}], "-", 
         RowBox[{"3772", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"444", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"174", "-", 
         RowBox[{"4410", " ", "zb"}], "+", 
         RowBox[{"4626", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"1802", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"30", "-", 
         RowBox[{"3604", " ", "zb"}], "+", 
         RowBox[{"9252", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"8820", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"348", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.998620230464302*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"eace00bd-af5f-4d43-90ca-ff60ac743e9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R7", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", "zb"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"78", "-", 
         RowBox[{"527", " ", "zb"}], "+", 
         RowBox[{"396", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "484"}], "+", 
         RowBox[{"1997", " ", "zb"}], "-", 
         RowBox[{"2081", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"466", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "888"}], "+", 
         RowBox[{"8282", " ", "zb"}], "-", 
         RowBox[{"10170", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"2261", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"287", "-", 
         RowBox[{"4983", " ", "zb"}], "+", 
         RowBox[{"12272", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"7864", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"543", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"696", "-", 
         RowBox[{"16488", " ", "zb"}], "+", 
         RowBox[{"36578", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"23548", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1741", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         SuperscriptBox["zb", "5"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "30"}], "+", 
         RowBox[{"4261", " ", "zb"}], "-", 
         RowBox[{"18885", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"21707", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"7684", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"121", " ", 
          SuperscriptBox["zb", "5"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.998620229068102*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"4171d343-65f1-4951-938f-381876ad29c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R8", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["zb", "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["zb", "4"]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"233", "-", 
         RowBox[{"882", " ", "zb"}], "+", 
         RowBox[{"640", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"640", " ", "zb"}], "-", 
         RowBox[{"882", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"233", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"1560", " ", "zb"}], "-", 
         RowBox[{"15532", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"15064", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"1086", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1086"}], "+", 
         RowBox[{"15064", " ", "zb"}], "-", 
         RowBox[{"15532", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"1560", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         SuperscriptBox["zb", "4"]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"121", "-", 
         RowBox[{"7368", " ", "zb"}], "+", 
         RowBox[{"14508", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"7368", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"121", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
  3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
  3.9968312648519487`*^9}, {3.998620221201851*^9, 3.9986202242993507`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3ed24d80-e24f-4355-8cde-a1dab54ffe74"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R9", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "6"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"3", " ", "zb"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "zb", "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"783", " ", "zb"}], "-", 
         RowBox[{"993", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"209", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"930", " ", "zb"}], "-", 
         RowBox[{"4460", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"3626", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"73", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "119"}], "+", 
         RowBox[{"3602", " ", "zb"}], "-", 
         RowBox[{"4380", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"889", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "175"}], "+", 
         RowBox[{"994", " ", "zb"}], "-", 
         RowBox[{"823", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.9986202193674307`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"c88676f4-365d-4f32-bb96-1658a5cfecb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rational coefficients for (4.1)", "Section",
 CellChangeTimes->{{3.9984772542454357`*^9, 3.99847733280256*^9}, {
  3.998479075979393*^9, 3.9984791088249817`*^9}, {3.9986200959899683`*^9, 
  3.998620097117922*^9}, {3.9986201430891533`*^9, 
  3.998620162311687*^9}},ExpressionUUID->"9f21632f-a0aa-4bbd-8cbd-\
d76e8810ef2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "13"]], "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"2304", "+", 
         RowBox[{"3364", " ", "zb"}], "+", 
         RowBox[{"289", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"289", "+", 
         RowBox[{"3364", " ", "zb"}], "+", 
         RowBox[{"2304", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"389952", "+", 
         RowBox[{"1135664", " ", "zb"}], "+", 
         RowBox[{"270819", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"3364", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"3364", "+", 
         RowBox[{"270819", " ", "zb"}], "+", 
         RowBox[{"1135664", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"389952", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"9466560", "+", 
         RowBox[{"45583188", " ", "zb"}], "+", 
         RowBox[{"21945455", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"1135664", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2304", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"21800256", "+", 
         RowBox[{"162426304", " ", "zb"}], "+", 
         RowBox[{"133776215", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"15194396", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"129984", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"27373536", "+", 
         RowBox[{"310136556", " ", "zb"}], "+", 
         RowBox[{"404720535", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"81213152", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1577760", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"2304", "+", 
         RowBox[{"1135664", " ", "zb"}], "+", 
         RowBox[{"21945455", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"45583188", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"9466560", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"27373536", "+", 
         RowBox[{"479064112", " ", "zb"}], "+", 
         RowBox[{"961693397", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"310136556", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"10900128", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "8"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"129984", "+", 
         RowBox[{"15194396", " ", "zb"}], "+", 
         RowBox[{"133776215", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"162426304", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"21800256", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "7"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1577760", "+", 
         RowBox[{"81213152", " ", "zb"}], "+", 
         RowBox[{"404720535", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"310136556", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"27373536", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"10900128", "+", 
         RowBox[{"310136556", " ", "zb"}], "+", 
         RowBox[{"961693397", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"479064112", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"27373536", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "12"]]}], "2", " ", "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"3840", "+", 
         RowBox[{"6351", " ", "zb"}], "+", 
         RowBox[{"629", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"629", "+", 
         RowBox[{"6351", " ", "zb"}], "+", 
         RowBox[{"3840", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"391320", "+", 
         RowBox[{"1294863", " ", "zb"}], "+", 
         RowBox[{"364492", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"6351", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"6351", "+", 
         RowBox[{"364492", " ", "zb"}], "+", 
         RowBox[{"1294863", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"391320", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"2103200", "+", 
         RowBox[{"11673500", " ", "zb"}], "+", 
         RowBox[{"6629323", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"431621", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1280", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2436590", "+", 
         RowBox[{"21436951", " ", "zb"}], "+", 
         RowBox[{"20994628", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"2918375", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"32610", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"7977120", "+", 
         RowBox[{"110739679", " ", "zb"}], "+", 
         RowBox[{"175002823", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"42873902", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1051600", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1280", "+", 
         RowBox[{"431621", " ", "zb"}], "+", 
         RowBox[{"6629323", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"11673500", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2103200", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "7"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"32610", "+", 
         RowBox[{"2918375", " ", "zb"}], "+", 
         RowBox[{"20994628", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"21436951", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2436590", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4873180", "+", 
         RowBox[{"110739679", " ", "zb"}], "+", 
         RowBox[{"277767212", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"110739679", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"4873180", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1051600", "+", 
         RowBox[{"42873902", " ", "zb"}], "+", 
         RowBox[{"175002823", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"110739679", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"7977120", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R3", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zb"}], ")"}], "13"]], "z", " ", "zb", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["zb", "9"]}], " ", 
       RowBox[{"(", 
        RowBox[{"6072", "+", 
         RowBox[{"4727", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "11"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"4727", "+", 
         RowBox[{"6072", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "901056"}], "-", 
         RowBox[{"1149982", " ", "zb"}], "+", 
         RowBox[{"4727", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4727"}], "+", 
         RowBox[{"1149982", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"901056", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "20559960"}], "-", 
         RowBox[{"41055819", " ", "zb"}], "+", 
         RowBox[{"1149982", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"6072", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "45808888"}], "-", 
         RowBox[{"138614072", " ", "zb"}], "+", 
         RowBox[{"13685273", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"300352", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56677708"}], "-", 
         RowBox[{"258063413", " ", "zb"}], "+", 
         RowBox[{"69307036", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"3426660", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6072"}], "-", 
         RowBox[{"1149982", " ", "zb"}], "+", 
         RowBox[{"41055819", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"20559960", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "56677708"}], "-", 
         RowBox[{"395636926", " ", "zb"}], "+", 
         RowBox[{"258063413", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"22904444", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "8"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "300352"}], "-", 
         RowBox[{"13685273", " ", "zb"}], "+", 
         RowBox[{"138614072", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"45808888", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "7"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3426660"}], "-", 
         RowBox[{"69307036", " ", "zb"}], "+", 
         RowBox[{"258063413", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"56677708", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22904444"}], "-", 
         RowBox[{"258063413", " ", "zb"}], "+", 
         RowBox[{"395636926", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"56677708", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R4", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zb"}], ")"}], "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["z", "15"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
        SuperscriptBox["zb", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"4", " ", "zb"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "14"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"45", " ", "zb"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["zb", "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "13"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"7", " ", "zb"}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["zb", "2"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2866", " ", "zb"}], "-", 
          RowBox[{"69913", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"6547", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"79312", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "11"], " ", "zb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3904"}], "-", 
          RowBox[{"1370916", " ", "zb"}], "-", 
          RowBox[{"10045868", " ", 
           SuperscriptBox["zb", "2"]}], "+", 
          RowBox[{"4333665", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"7087104", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "-", 
       RowBox[{"z", " ", 
        SuperscriptBox["zb", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6768"}], "+", 
          RowBox[{"3904", " ", "zb"}], "+", 
          RowBox[{"2866", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"1401744", "+", 
          RowBox[{"38890", " ", "zb"}], "-", 
          RowBox[{"1370916", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"69913", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"228", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["zb", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "37184640"}], "-", 
          RowBox[{"34088320", " ", "zb"}], "+", 
          RowBox[{"61220596", " ", 
           SuperscriptBox["zb", "2"]}], "+", 
          RowBox[{"10045868", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"6547", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"264", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "4"], " ", 
        SuperscriptBox["zb", "7"], " ", 
        RowBox[{"(", 
         RowBox[{"269156736", "+", 
          RowBox[{"575169675", " ", "zb"}], "-", 
          RowBox[{"632952710", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"215786003", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"4333665", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"79312", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "5"], " ", 
        SuperscriptBox["zb", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"115028352", "+", 
          RowBox[{"439269600", " ", "zb"}], "-", 
          RowBox[{"367443003", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"216182279", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"28146011", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"1181184", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "10"], " ", "zb", " ", 
        RowBox[{"(", 
         RowBox[{"6768", "+", 
          RowBox[{"38890", " ", "zb"}], "-", 
          RowBox[{"61220596", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"215786003", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"168876066", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"108084560", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "6"], " ", 
        SuperscriptBox["zb", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"690170112", "+", 
          RowBox[{"4287714828", " ", "zb"}], "-", 
          RowBox[{"3486482888", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"3006814929", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"1407328695", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"108084560", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "7"], " ", 
        SuperscriptBox["zb", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"134578368", "+", 
          RowBox[{"1317808800", " ", "zb"}], "-", 
          RowBox[{"1743241444", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"1856877652", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"1904117967", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"243614150", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "8"], " ", 
        SuperscriptBox["zb", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"12394880", "+", 
          RowBox[{"191723225", " ", "zb"}], "-", 
          RowBox[{"734886006", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"1002271643", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"1269411978", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"263627296", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "9"], " ", 
        SuperscriptBox["zb", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1401744", "+", 
          RowBox[{"34088320", " ", "zb"}], "-", 
          RowBox[{"632952710", " ", 
           SuperscriptBox["zb", "2"]}], "-", 
          RowBox[{"1297093674", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"1407328695", " ", 
           SuperscriptBox["zb", "4"]}], "+", 
          RowBox[{"487228300", " ", 
           SuperscriptBox["zb", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"5", "/", "4"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
    RowBox[{"5", "/", "4"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "zb", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "zb"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R5", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zb"}], ")"}], "12"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "12"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"20", " ", "zb"}]}], ")"}], " ", "zb"}], "-", 
       RowBox[{
        SuperscriptBox["zb", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "zb"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "13"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"48", " ", "zb"}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "z", " ", 
        SuperscriptBox["zb", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"26128", "+", 
          RowBox[{"21929", " ", "zb"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["zb", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2363116"}], "-", 
          RowBox[{"3366061", " ", "zb"}], "+", 
          RowBox[{"21933", " ", 
           SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "11"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"65721", " ", 
           SuperscriptBox["zb", "2"]}], "+", 
          RowBox[{"79264", " ", 
           SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "3"], " ", 
        SuperscriptBox["zb", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "108080512"}], "-", 
          RowBox[{"246863365", " ", "zb"}], "+", 
          RowBox[{"10098117", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"78432", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"65787", " ", "zb"}], "+", 
          RowBox[{"10098403", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"7087368", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "4"], " ", 
        SuperscriptBox["zb", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "487233976"}], "-", 
          RowBox[{"1733484522", " ", "zb"}], "+", 
          RowBox[{"246863585", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"7089084", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "5"], " ", 
        SuperscriptBox["zb", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "790875552"}], "-", 
          RowBox[{"4396176142", " ", "zb"}], "+", 
          RowBox[{"1733484027", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"108081392", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "9"], " ", "zb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "78384"}], "-", 
          RowBox[{"10098183", " ", "zb"}], "+", 
          RowBox[{"246862870", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"108083680", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "6"], " ", 
        SuperscriptBox["zb", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "243616988"}], "-", 
          RowBox[{"2198088071", " ", "zb"}], "+", 
          RowBox[{"2198088467", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"243615998", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "7"], " ", 
        SuperscriptBox["zb", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "54040256"}], "-", 
          RowBox[{"866742261", " ", "zb"}], "+", 
          RowBox[{"2198087609", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"395439360", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["z", "8"], " ", 
        SuperscriptBox["zb", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7089348"}], "-", 
          RowBox[{"246863365", " ", "zb"}], "+", 
          RowBox[{"1733485314", " ", 
           SuperscriptBox["zb", "3"]}], "+", 
          RowBox[{"487230280", " ", 
           SuperscriptBox["zb", "4"]}]}], ")"}]}]}], ")"}]}], "+", "z", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "z"}]}], ")"}]}], "+", "zb", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["zb", "2"]}], "-", 
    RowBox[{"(", 
     RowBox[{"zb", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R6", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"150", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "13"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"75", " ", 
       SuperscriptBox["zb", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "zb"}], ")"}]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["z", "13"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "zb"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"75", "+", 
         RowBox[{"1205867", " ", "zb"}], "+", 
         RowBox[{"8887592", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"616008", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"253740", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"98520", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"43200", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "43200"}], "-", 
         RowBox[{"98520", " ", "zb"}], "+", 
         RowBox[{"253740", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"616008", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"8887592", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"1205867", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"75", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "10"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"616008", "+", 
         RowBox[{"1041698938", " ", "zb"}], "+", 
         RowBox[{"16725268333", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"15069915516", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"8207284380", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"13047960", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"38545560", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"4881600", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"300", "+", 
         RowBox[{"8887592", " ", "zb"}], "+", 
         RowBox[{"445341273", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"1041698938", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"222440736", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"5065740", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"4367640", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"950400", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "950400"}], "-", 
         RowBox[{"4367640", " ", "zb"}], "+", 
         RowBox[{"5065740", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"222440736", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1041698938", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"445341273", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"8887592", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"300", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4881600"}], "-", 
         RowBox[{"38545560", " ", "zb"}], "-", 
         RowBox[{"13047960", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"8207284380", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"15069915516", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"16725268333", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"1041698938", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"616008", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2736000"}], "-", 
         RowBox[{"35558760", " ", "zb"}], "-", 
         RowBox[{"74350020", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"21882410608", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"9150257183", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"48445287565", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"5023305172", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"74146912", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"84580", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "9"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "84580"}], "+", 
         RowBox[{"74146912", " ", "zb"}], "-", 
         RowBox[{"5023305172", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"48445287565", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"9150257183", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"21882410608", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"74350020", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"35558760", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"2736000", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1627200", "+", 
         RowBox[{"35558760", " ", "zb"}], "+", 
         RowBox[{"145523640", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"58068718456", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"46039184716", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"132342758794", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"9150257183", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"2735761460", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"1688580", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"32840", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "8"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"32840", "-", 
         RowBox[{"1688580", " ", "zb"}], "+", 
         RowBox[{"2735761460", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"9150257183", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"132342758794", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"46039184716", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"58068718456", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"145523640", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"35558760", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"1627200", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"158400", "+", 
         RowBox[{"6424260", " ", "zb"}], "+", 
         RowBox[{"37175010", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"29034359228", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"54338957174", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"75562133975", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"23019592358", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"10941205304", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"2174660", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"727940", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"7200", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "7"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"7200", "+", 
         RowBox[{"727940", " ", "zb"}], "+", 
         RowBox[{"2174660", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"10941205304", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"23019592358", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"75562133975", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"54338957174", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"29034359228", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"37175010", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"6424260", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"158400", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R7", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "89"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
       SuperscriptBox["zb", "12"]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "43200"}], "-", 
         RowBox[{"76920", " ", "zb"}], "+", 
         RowBox[{"310200", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"5967542", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"4086950", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"1691003", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"619", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "13"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "89"}], "+", 
         RowBox[{"619", " ", "zb"}], "-", 
         RowBox[{"2166", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"3769", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"2529", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"324", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"720", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "950400"}], "-", 
         RowBox[{"3870840", " ", "zb"}], "+", 
         RowBox[{"7442820", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"671758476", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"265019056", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"397089027", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"7018769", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"2166", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"89", "+", 
         RowBox[{"1691003", " ", "zb"}], "+", 
         RowBox[{"7018769", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"26835644", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"19117168", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"1524627", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"354292", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"177840", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "11"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"4086950", "+", 
         RowBox[{"397089027", " ", "zb"}], "-", 
         RowBox[{"190497212", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"1899040494", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1693490301", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"18875370", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"11424048", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"2334960", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4881600"}], "-", 
         RowBox[{"35629560", " ", "zb"}], "+", 
         RowBox[{"8912640", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"12438611970", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1540446454", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"11147154173", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"190497212", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"26835644", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"3769", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "10"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5967542"}], "+", 
         RowBox[{"265019056", " ", "zb"}], "+", 
         RowBox[{"11147154173", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"19618437147", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"18284176140", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"26395832144", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"24899562", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"68149164", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"7465680", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8208000", "+", 
         RowBox[{"100131480", " ", "zb"}], "+", 
         RowBox[{"150539940", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"71507376214", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2038845009", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"95303280495", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"19618437147", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"1899040494", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"19117168", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"2529", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"310200", "-", 
         RowBox[{"671758476", " ", "zb"}], "+", 
         RowBox[{"1540446454", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"95303280495", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"193172556723", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"24400341286", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"120978894602", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"294878964", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"119563240", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"7465680", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1627200", "+", 
         RowBox[{"33377160", " ", "zb"}], "+", 
         RowBox[{"110334480", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"54403239266", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2471094900", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"126941384277", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"64390852241", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"6094725380", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"564496767", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"508209", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "8"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25640"}], "+", 
         RowBox[{"2480940", " ", "zb"}], "-", 
         RowBox[{"4146203990", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"679615003", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"126941384277", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"206034343634", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"17963683910", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"65830729344", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"98292988", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"22716388", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"778320", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "475200"}], "-", 
         RowBox[{"17814780", " ", "zb"}], "-", 
         RowBox[{"75269970", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"81604858899", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"1638078840", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"391399271480", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"309051515451", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"12200170643", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"13197916072", " ", 
          SuperscriptBox["zb", "8"]}], "-", 
         RowBox[{"9437685", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"177146", " ", 
          SuperscriptBox["zb", "10"]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["zb", "11"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "7"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21600"}], "-", 
         RowBox[{"1935420", " ", "zb"}], "+", 
         RowBox[{"4456320", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"35753688107", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"3706642350", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"391399271480", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"439394407804", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"26945525865", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"60489447301", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"12449781", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"5712024", " ", 
          SuperscriptBox["zb", "10"]}], "+", 
         RowBox[{"88920", " ", 
          SuperscriptBox["zb", "11"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"150", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R8", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"150", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "12"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["z", "12"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"530", "-", 
         RowBox[{"1636", " ", "zb"}], "+", 
         RowBox[{"2133", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"396", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"720", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["zb", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "720"}], "-", 
         RowBox[{"396", " ", "zb"}], "+", 
         RowBox[{"2133", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"1636", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"530", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"530", "+", 
         RowBox[{"3381108", " ", "zb"}], "+", 
         RowBox[{"14486797", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"18312620", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1112219", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"489652", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"177840", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "177840"}], "-", 
         RowBox[{"489652", " ", "zb"}], "+", 
         RowBox[{"1112219", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"18312620", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"14486797", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"3381108", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"530", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1636"}], "+", 
         RowBox[{"14486797", " ", "zb"}], "+", 
         RowBox[{"819780152", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"861490831", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"1689883300", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"9447950", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"12986448", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"2334960", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2334960"}], "-", 
         RowBox[{"12986448", " ", "zb"}], "+", 
         RowBox[{"9447950", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"1689883300", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"861490831", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"819780152", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"14486797", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"1636", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"2133", "-", 
         RowBox[{"18312620", " ", "zb"}], "+", 
         RowBox[{"861490831", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"23197482444", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2568156780", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"26455300080", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"72989694", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"73068204", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"7465680", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7465680"}], "-", 
         RowBox[{"73068204", " ", "zb"}], "-", 
         RowBox[{"72989694", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"26455300080", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"2568156780", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"23197482444", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"861490831", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"18312620", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"2133", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"7465680", "+", 
         RowBox[{"126286600", " ", "zb"}], "+", 
         RowBox[{"386636608", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"121214912760", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"51689505646", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"172545441056", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"2568156780", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"1689883300", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"1112219", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"396", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"396", "-", 
         RowBox[{"1112219", " ", "zb"}], "+", 
         RowBox[{"1689883300", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"2568156780", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"172545441056", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"51689505646", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"121214912760", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"386636608", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"126286600", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"7465680", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1167480", "+", 
         RowBox[{"36534102", " ", "zb"}], "+", 
         RowBox[{"193318304", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"98904085604", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"104658890646", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"242861900224", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"25844752823", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"13227650040", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"4723975", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"244826", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{"29640", "+", 
         RowBox[{"2164408", " ", "zb"}], "+", 
         RowBox[{"12164949", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"20202485460", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"34886296882", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"110206291064", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"34886296882", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"20202485460", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"12164949", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"2164408", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"29640", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"360", "+", 
         RowBox[{"244826", " ", "zb"}], "-", 
         RowBox[{"4723975", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"13227650040", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"25844752823", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"242861900224", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"104658890646", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"98904085604", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"193318304", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"36534102", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"1167480", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R9", "[", 
    RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1440", " ", 
       SuperscriptBox["z", "15"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["z", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"201", " ", "zb"}], "+", 
         RowBox[{"200", " ", 
          SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "13"], " ", 
       RowBox[{"(", 
        RowBox[{"817", "-", 
         RowBox[{"697", " ", "zb"}], "-", 
         RowBox[{"10920", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"10800", " ", 
          SuperscriptBox["zb", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6353"}], "-", 
         RowBox[{"42667", " ", "zb"}], "+", 
         RowBox[{"45780", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"176040", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"172800", " ", 
          SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"2744", "+", 
         RowBox[{"29021", " ", "zb"}], "+", 
         RowBox[{"78530", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"105975", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"155520", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"151200", " ", 
          SuperscriptBox["zb", "5"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "-", 
         RowBox[{"3415359", " ", "zb"}], "-", 
         RowBox[{"10918274", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"15009938", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"1037926", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"79600", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"282240", " ", 
          SuperscriptBox["zb", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6353"}], "+", 
         RowBox[{"22074326", " ", "zb"}], "+", 
         RowBox[{"1075964006", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"770638378", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"1860900715", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"4253230", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"10788312", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"1229760", " ", 
          SuperscriptBox["zb", "7"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4902"}], "+", 
         RowBox[{"29658893", " ", "zb"}], "-", 
         RowBox[{"770057558", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"20757957920", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"1327734023", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"20061216616", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"67244248", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"38761000", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"3427200", " ", 
          SuperscriptBox["zb", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["zb", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1440", "+", 
         RowBox[{"72", " ", "zb"}], "-", 
         RowBox[{"4902", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"6353", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"5488", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"6353", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"4902", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"18", "-", 
         RowBox[{"363446", " ", "zb"}], "+", 
         RowBox[{"465351160", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"331691882", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"26482921656", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"10429725225", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"15202203522", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"44301205", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"9690250", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"307440", " ", 
          SuperscriptBox["zb", "9"]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "187200"}], "-", 
         RowBox[{"535040", " ", "zb"}], "+", 
         RowBox[{"1453784", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"29658893", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"22074326", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"6830718", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"58042", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"42667", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"4182", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"14472", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"798480", "+", 
         RowBox[{"5242704", " ", "zb"}], "-", 
         RowBox[{"2742188", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"930702320", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"385028779", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"537982003", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"10918274", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"78530", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"22890", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"32760", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"7200", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["zb", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1540800"}], "-", 
         RowBox[{"19437740", " ", "zb"}], "-", 
         RowBox[{"34524716", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"10030386836", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"663383764", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"10378978960", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"385319189", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"15009938", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"105975", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"88020", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"32400", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"360", "+", 
         RowBox[{"133760", " ", "zb"}], "-", 
         RowBox[{"1371094", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"5015193418", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"10430030139", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"52465952011", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"21800137846", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"15202203522", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"16811062", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"2697078", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"141120", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "5"], " ", "zb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "93600"}], "-", 
         RowBox[{"5242704", " ", "zb"}], "-", 
         RowBox[{"34524716", " ", 
          SuperscriptBox["zb", "2"]}], "-", 
         RowBox[{"30404494221", " ", 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{"43599627758", " ", 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"104931904022", " ", 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"20859450450", " ", 
          SuperscriptBox["zb", "6"]}], "-", 
         RowBox[{"10030608308", " ", 
          SuperscriptBox["zb", "7"]}], "+", 
         RowBox[{"2126615", " ", 
          SuperscriptBox["zb", "8"]}], "-", 
         RowBox[{"79600", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"151200", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1596960", "+", 
         RowBox[{"38875480", " ", "zb"}], "+", 
         RowBox[{"175163260", " ", 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"60808988442", " ", 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"41720120556", " ", 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"105931686624", " ", 
          SuperscriptBox["zb", "5"]}], "+", 
         RowBox[{"1327734023", " ", 
          SuperscriptBox["zb", "6"]}], "+", 
         RowBox[{"1860900715", " ", 
          SuperscriptBox["zb", "7"]}], "-", 
         RowBox[{"2075852", " ", 
          SuperscriptBox["zb", "8"]}], "+", 
         RowBox[{"311040", " ", 
          SuperscriptBox["zb", "9"]}], "+", 
         RowBox[{"172800", " ", 
          SuperscriptBox["zb", "10"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"300", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "zb"}], ")"}], "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.996828869880159*^9, 3.9968289064260798`*^9}, {
   3.996830985277833*^9, 3.996830985471147*^9}, {3.996831126046885*^9, 
   3.9968312648519487`*^9}, 3.9974350721393433`*^9, {3.997435201913786*^9, 
   3.997435222466805*^9}, {3.997522857691605*^9, 3.99752286771229*^9}, {
   3.997522958724017*^9, 3.9975229990777884`*^9}, {3.9975231015866547`*^9, 
   3.997523107385206*^9}, {3.9975232414542093`*^9, 3.997523252910321*^9}, {
   3.997523789434753*^9, 3.9975238365615797`*^9}, {3.997524172175727*^9, 
   3.997524182180571*^9}, {3.997524420103813*^9, 3.997524436991291*^9}, 
   3.9975245237062674`*^9, {3.99752478156286*^9, 3.997524788046954*^9}, {
   3.997524939405895*^9, 3.997524944589294*^9}, {3.9975250510970373`*^9, 
   3.997525056144539*^9}, 3.997525244487603*^9, {3.9975254373164673`*^9, 
   3.997525442655007*^9}, {3.9975255025453253`*^9, 3.997525525788486*^9}, {
   3.997525599898099*^9, 3.997525606319532*^9}, 3.9975256484208183`*^9, {
   3.997525726647257*^9, 3.997525743446931*^9}, {3.997525801456203*^9, 
   3.997525816428454*^9}, {3.9975259723349533`*^9, 3.997525985844284*^9}, {
   3.9975260588274612`*^9, 3.997526075719756*^9}, {3.997526401471725*^9, 
   3.997526416098116*^9}, {3.997526607287546*^9, 3.997526628513267*^9}, {
   3.9975267904146833`*^9, 3.997526806539523*^9}, 3.997526992717806*^9, {
   3.9975272083218*^9, 3.997527214576063*^9}, 3.997751044048252*^9, {
   3.997751242870685*^9, 3.997751249242446*^9}, {3.9977516059098597`*^9, 
   3.997751623565975*^9}, {3.997752044102499*^9, 3.99775204946845*^9}, {
   3.997752173729519*^9, 3.9977521806522713`*^9}, {3.997752303055503*^9, 
   3.997752330999508*^9}, {3.9977523678540707`*^9, 3.99775238206002*^9}, {
   3.997752421848428*^9, 3.997752440756501*^9}, {3.9977525583735943`*^9, 
   3.997752571756279*^9}, {3.9977526417814693`*^9, 3.9977526607391033`*^9}, {
   3.9977528309520903`*^9, 3.9977528506565104`*^9}, {3.997753291625057*^9, 
   3.997753292281303*^9}, {3.997753459635248*^9, 3.997753467172073*^9}, {
   3.997753521362327*^9, 3.997753522740587*^9}, {3.997753587477374*^9, 
   3.997753599509364*^9}, {3.997753776962389*^9, 3.9977537880066433`*^9}, {
   3.997753838048411*^9, 3.997753858725791*^9}, {3.997754170962785*^9, 
   3.9977541872872343`*^9}, {3.9977542577698183`*^9, 
   3.9977542710991793`*^9}, {3.997754500053318*^9, 3.997754546644558*^9}, {
   3.99775470045945*^9, 3.997754835998809*^9}, 3.997754955589837*^9, {
   3.9979470427677383`*^9, 3.997947103671795*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"02530b4d-9429-4568-b9ff-447609fba47b"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Kernel2",
WindowSize->{960, 1021},
WindowMargins->{{Automatic, 0}, {982, Automatic}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"36db8129-9495-4101-8757-e761981cea56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 271, 6, 157, "Title",ExpressionUUID->"74299803-e5a2-4068-8ea0-a606336f157e"],
Cell[CellGroupData[{
Cell[872, 32, 231, 4, 66, "Section",ExpressionUUID->"0b7649a1-1e08-49b2-a32c-0413bbeddf88"],
Cell[1106, 38, 2365, 65, 120, "Input",ExpressionUUID->"ac14616a-2914-4ef1-ad68-0e0563642120"],
Cell[3474, 105, 3020, 86, 192, "Input",ExpressionUUID->"6b84d193-1163-462a-852b-4fcfc07ec3aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6531, 196, 396, 6, 66, "Section",ExpressionUUID->"db5ad184-0c0e-42f7-80d1-ca1d1caabd2a"],
Cell[6930, 204, 1080, 28, 50, "Input",ExpressionUUID->"f6c18168-5c15-44c6-b03f-2aeae32f2ead"],
Cell[8013, 234, 927, 24, 50, "Input",ExpressionUUID->"61bcc00d-9cbe-46a2-8d3f-ba48d2507263"],
Cell[8943, 260, 2040, 61, 115, "Input",ExpressionUUID->"b155d17e-a444-4da0-8923-f6b30323bc48"],
Cell[10986, 323, 2414, 71, 93, "Input",ExpressionUUID->"2ff01a2b-c13d-4e31-b15a-5285986dae65"],
Cell[13403, 396, 1803, 52, 115, "Input",ExpressionUUID->"9b6629fa-a7b8-462d-acad-6af5a54f9c66"],
Cell[15209, 450, 2541, 73, 138, "Input",ExpressionUUID->"eace00bd-af5f-4d43-90ca-ff60ac743e9c"],
Cell[17753, 525, 3365, 96, 138, "Input",ExpressionUUID->"4171d343-65f1-4951-938f-381876ad29c1"],
Cell[21121, 623, 2664, 75, 115, "Input",ExpressionUUID->"3ed24d80-e24f-4355-8cde-a1dab54ffe74"],
Cell[23788, 700, 3011, 90, 115, "Input",ExpressionUUID->"c88676f4-365d-4f32-bb96-1658a5cfecb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26836, 795, 327, 5, 66, "Section",ExpressionUUID->"9f21632f-a0aa-4bbd-8cbd-d76e8810ef2b"],
Cell[27166, 802, 71751, 1913, 3732, "Input",ExpressionUUID->"02530b4d-9429-4568-b9ff-447609fba47b"]
}, Open  ]]
}, Open  ]]
}
]
*)


